Admissibility and rectification of colored symmetric operads

We establish a highly flexible condition that guarantees that all colored symmetric operads in a symmetric monoidal model category are admissible, i.e., the category of algebras over any operad admits a model structure transferred from the original model category. We also give a necessary and sufficient criterion that ensures that a given weak equivalence of admissible operads admits rectification, i.e., the corresponding Quillen adjunction between the categories of algebras is a Quillen equivalence. In addition, we show that Quillen equivalences of underlying symmetric monoidal model categories yield Quillen equivalences of model categories of algebras over operads. Applications of these results include enriched categories, colored operads, prefactorization algebras, and commutative symmetric ring spectra.

==> fetchbib.c <==
/* fetchbib: generate a Makefile that will automatically fetch the bibliography data from various databases.
Version development.
Copyright 2015 Dmitri Pavlov.
Distributed under the terms of GNU General Public License version 3. */
#include <ctype.h>
#include <errno.h>
#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define preamble "\tset -o pipefail; set -e; "

int line = 1, column = 0;

void kprintf(const char *file, int sline, const char *func, const char *format, ...) {
  putchar('\n');
  fflush(stdout);
  fprintf(stderr, "Error: source file %s, line %d, function %s (line %d, column %d in the input file):\n", file, sline, func, line, column);
  va_list ap;
  va_start(ap, format);
  vfprintf(stderr, format, ap);
  va_end(ap);
  fprintf(stderr, "\n");
  exit(1);
}

#define die(...) kprintf(__FILE__, __LINE__, __func__, __VA_ARGS__)
#define sdie(s) (errno != 0 ? die("system error: function %s, error %s", s, strerror(errno)) : (void)0)

int get(void) {
  int c = getchar();
  if (errno != 0)
    sdie("getchar");
  if (c == '\n') {
    line++;
    column = 0;
  } else if (c != EOF)
    column++;
  if (c == EOF || c == '\n' || (c >= 32 && c < 127) || c >= 160)
    return c;
  die("invalid character: %d = %c", c, c);
}

int get_char(void) {
  int c = get();
  if (c == EOF)
    die("unexpected end of file");
  return c;
}

int get_word(char *s) {
  int n = 0;
  while (1) {
    int c = get();
    if (c == EOF)
      if (n == 0)
        return 0;
      else
        die("unexpected end of file");
    if (c == ' ' || c == '\n')
      if (n == 0)
        die("word expected");
      else {
        s[n] = 0;
        return c == '\n' ? 1 : 2;
      }
    s[n++] = c;
  }
}

void quot(char *s) {
  for (int k = 0; s[k] != 0; k++) {
    putchar(s[k]);
    if (s[k] == '\'')
      printf("\"'\"'");
  }
}

int main(int argc, char *argv[]) {
  int ignorezb = 0;
  if (argc == 2 && strcmp(argv[1], "-z") == 0)
    ignorezb = 1;
  else if (argc != 1) {
    fprintf(stderr, "Usage: %s [ -z ]\n  -z: ignore zbMATH entries\n", argv[0]);
    return 1;
  }
  int verbose = 0;
  char all[1 << 12] = "";
  while (1) {
    char s[256];
    switch (get_word(s)) {
    case 0:
      printf("refs.bib:%s\n" preamble "cat $+ >prelim.$@; mv prelim.$@ $@\n", all);
      return 0;
    case 1:
      die("no data");
    case 2:
      if (verbose)
        fprintf(stderr, "> %s\n", s);
      char t[256], target[256] = "", san[256];
      int k;
      for (k = 0; s[k] != 0; k++)
        san[k] = s[k] == ':' ? '.' : s[k];
      san[k] = 0;
      char mr[64] = "", zbl[64] = "", arxiv[64] = "", doi[64] = "", gen[64] = "", url[64] = "", data[64] = "";
      while (1) {
        int status = get_word(t);
        if (status == 0)
          die("unexpected end of file");
        if (verbose)
          fprintf(stderr, ">>%d %s\n", status, t);
        if (strncmp(t, "MR", 2) == 0) {
          printf("%s:\n" preamble "curl -v -f -s -S https://mathscinet.ams.org/mathscinet/search/publications.html?fmt=bibtex\\&pg1=MR\\&s1=%s | sed -n '1,/<pre>/d;/<\\/pre>/,$$d;p' | sed -n '/@article\\|@book\\|@incollection\\|@inproceedings/,$$p' | sed '1s/{.*//;$$d' | tr '\\n' '\\t' | sed 's/\\t             //g' | tr '\\t' '\\n' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/' >prelim.$@; mv prelim.$@ $@\n", t, t + 2);
          strcpy(mr, t);
          strcat(target, " ");
          strcat(target, mr);
        } else if (strncmp(t, "Zbl:", 4) == 0) {
          printf("Zbl.%s:\n" preamble "zcurl() { data=\"$$(curl -f -s -S \"$$@\")\"; while [[ $$data == *captcha* ]]; do id=\"$$(printf '%%s\\n' \"$$data\" | grep captcha_id | sed 's/.*value=\"\\([^\"]*\\)\".*/\\1/')\"; show \"https://zbmath.org/captcha/$$id\"; echo Enter CAPTCHA:; read -r captcha; data=\"$$(curl -f -s -S -F captcha_id=\"$$id\" -F captcha_solution=\"$$captcha\" \"$$@\")\"; done; printf '%%s\\n' \"$$data\"; }; zcurl https://zbmath.org/bibtex/$$(zcurl https://zbmath.org/?q=an:%s | sed -n 's@.*bibtex/\\([^\"]*\\)\".*@\\1@gp') | sed '1s/{.*//;$$d' | sed '$$s/$$/,/' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/;s/@[a-zA-Z0-9]*$$/\\L&/' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          strcpy(zbl, "Zbl.");
          strcat(zbl, t + 4);
          if (!ignorezb) {
            strcat(target, " ");
            strcat(target, zbl);
          }
        } else if (strncmp(t, "arXiv:", 6) == 0) {
          char u[64];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "data=`curl -v -f -s -S http://export.arxiv.org/api/query?id_list=%s | tr \\\\\\n \\  | sed '"
                 "s@<[^>]*/>@\\n&\\n@g;s@<[^/][^>]*>@\\n&@g;s@</[^>]*>@&\\n@g' | sed -n '"
                 "s@^<entry>$$@archiveprefix = {arXiv},@p;"
                 "s@^<id>http://arxiv.org/abs/\\(.*\\)</id>$$@eprint = {\\1},@p;"
                 "s@^<title>\\(.*\\)</title>$$@title = {{\\1}},@p;"
                 "s@^<name>\\(.*\\)</name>$$@author:\\1@p;"
                 "s@^<published>\\(....\\).*</published>$$@year = {\\1},@p;"
                 "s@^<arxiv:doi xmlns:arxiv=\"http://arxiv.org/schemas/atom\">\\(.*\\)</arxiv:doi>$$@doi = {\\1},@p;"
                 "s@^<arxiv:primary_category xmlns:arxiv=\"http://arxiv.org/schemas/atom\" term=\"\\(.*\\)\" scheme=\"http://arxiv.org/schemas/atom\"/>$$@primaryclass = {{\\1}},@p;"
                 "'`; "
                 "echo \"$$data\"; "
                 "{ printf '@misc\\nauthor = {'; "
                 "echo \"$$data\" | sed -n 's@^author:@@p' | tr \\\\\\n \\\\\\f | sed 's/\\f$$//' | sed 's/\\f/ and /g'; "
                 "echo '},'; "
                 "echo \"$$data\" | grep -v '^author:'; } >prelim.$@; mv prelim.$@ $@\n", u, t + 6);
          strcpy(arxiv, u);
          strcat(target, " ");
          strcat(target, arxiv);
        } else if (strncmp(t, "doi:", 4) == 0) {
          char u[256];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' || t[k] == '(' || t[k] == ')' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "curl -v -f -s -S -LH 'Accept: application/x-bibtex' 'https://doi.org/%s' | grep -v '^}$$' | tr \\\\\\n \\\\\\f | sed 's/\\f\\t\\t//g' | tr \\\\\\f \\\\\\n | sed '1s/{.*//;s/}$$/},/' | sed 's/^\\t//g' >prelim.$@; mv prelim.$@ $@\n", u, t + 4);
          strcpy(doi, u);
          strcat(target, " ");
          strcat(target, doi);
        } else if (strncmp(t, "gen:", 4) == 0) {
          printf("gen.%s:\n" preamble "echo 'url = {http://gen.lib.rus.ec/book/index.php?md5=%s},' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          printf("\tcurl -v -f -I -s -S 'http://gen.lib.rus.ec/book/index.php?md5=%s' >/dev/null\n", t + 4);
          strcpy(gen, "gen.");
          strcat(gen, t + 4);
          strcat(target, " ");
          strcat(target, gen);
        } else if (strncmp(t, "http://", 7) == 0 || strncmp(t, "https://", 8) == 0) {
          printf("url.%s:\n" preamble "echo 'url = {", san);
          for (int k = 0; t[k] != 0; k++)
            if (t[k] == '%')
              printf("\\%%");
            else
              putchar(t[k]);
          printf("},' >prelim.$@; mv prelim.$@ $@\n");
          printf("\tcurl -v -f -I -s -S '%s' >/dev/null\n", t);
          strcpy(url, "url.");
          strcat(url, san);
          strcat(target, " ");
          strcat(target, url);
        } else {
          strcpy(data, "data.");
          strcat(data, san);
          strcat(target, " ");
          strcat(target, data);
          printf("data.%s:\n" preamble "{ echo 'author = {", san);
          while (1) {
            int y = strlen(t);
            switch (t[y - 1]) {
            case ',':
              t[y - 1] = 0;
              quot(t);
              printf(" and ");
              break;
            case ':':
              t[y - 1] = 0;
              quot(t);
              printf("},'; ");
              goto title;
            default:
              quot(t);
              printf(" ");
              break;
            }
            status = get_word(t);
            if (status != 2)
              die("expected author name");
          }
        title:
          printf("echo 'title = {{");
          int c;
          while ((c = get_char()) != '\n') {
            putchar(c);
            if (c == '\'')
              printf("\"'\"'");
          }
          printf("}},'; } >prelim.$@; mv prelim.$@ $@\n");
          break;
        }
        if (status == 1)
          break;
      }
      int psrc = 0, esrc = 0;
      printf("coll.%s:%s\n" preamble "{ ", san, target);
      if (strcmp(mr, "") != 0)
        printf("sed 1q <%s; ", mr);
      else if (strcmp(zbl, "") != 0 && !ignorezb)
        printf("sed 1q <%s; ", zbl);
      else if (strcmp(doi, "") != 0)
        printf("sed 1q <%s; ", doi);
      else if (strcmp(arxiv, "") != 0)
        printf("sed 1q <%s; ", arxiv);
      else
        printf("echo @misc; ");
      printf("echo {%s,; ", s);
      if (strcmp(url, "") != 0)
        printf("cat %s; ", url);
      if (strcmp(mr, "") != 0)
        printf("sed 1d <%s | sed 's/mrnumber = {\\([0-9]*\\) .*}/mrnumber = {\\1}/;/author/s/\\\\\"./{&}/g;/author/s/\\\\u\\\\i /{&}/g' | grep -v 'url = {http://dx.doi.org/'; ", mr), psrc++, esrc++;
      if (strcmp(zbl, "") != 0) {
      	psrc++;
      	if (!ignorezb) {
      	  esrc++;
          printf("sed 1d <%s; ", zbl);
        }
      }
      if (strcmp(doi, "") != 0)
        printf("sed 1d <%s | grep -v 'url = {https://doi.org/'; ", doi), psrc++, esrc++;
      if (strcmp(arxiv, "") != 0)
        printf("sed 1d <%s; ", arxiv), psrc++, esrc++;
      if (strcmp(gen, "") != 0)
        printf("cat %s; ", gen);
      if (strcmp(data, "") != 0)
        printf("cat %s; ", data);
      printf("echo }; } | nl -nln -w1 -s ' ' | sort -u -t ' ' -k2,2 | sort -n -k1 -t ' ' | cut -d ' ' -f2- >prelim.$@; mv prelim.$@ $@\n");
      strcat(all, " coll.");
      strcat(all, san);
      if (psrc > 0 && esrc == 0)
      	die("Not enough primary sources to generate an entry for %s (i.e., -z is specified and only a zbMATH id is given)", s);
    }
  }
}

